Highly accurate and fine-scale estimation of equilibrium measures

Equilibrium measures are special invariant measures of chaotic dynamical systems and iterated function systems, commonly studied as salient examples of fractal measures. While useful analytic expressions are rare, computational exploration of these measures can yield useful insight, in particular in studying their Fourier decay. In this note we present simple, efficient computational methods to obtain weak estimates of equilibrium and related measures (i.e. as integrals against smooth functions) at high spatial resolution. These methods proceed via Chebyshev-Lagrange approximation of the transfer operator. One method, which estimates measures directly from spectral data, gives exponentially accurate estimates at spatial scales larger than the approximation's resolution. Another, method, which generates random point samples, has a Central Limit Theorem-style accuracy down to an exponentially small spatial resolution. This means that these measures and their Fourier decay can be studied very accurately, and at very high Fourier frequencies.

==> workbooks/Convergence.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "3fb2bfff",
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, FFTW, LinearAlgebra"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "f20c2ce8",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "lag (generic function with 1 method)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "const TYPE = BigFloat\n",
    "function lag(x,y,N) \n",
    "    θ = acos(x)\n",
    "    θn = acos(y)\n",
    "    θ == θn ? one(typeof(x)) : (sin(N*(θ-θn))/tan((θ-θn)/2) + sin(N*(θ+θn))/tan((θ+θn)/2))/2N\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "6dd1231c",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "ename": "LoadError",
     "evalue": "UndefVarError: chebypts not defined",
     "output_type": "error",
     "traceback": [
      "UndefVarError: chebypts not defined",
      "",
      "Stacktrace:",
      " [1] top-level scope",
      "   @ In[3]:1"
     ]
    }
   ],
   "source": [
    "lag.(chebypts(10),chebypts(10)',10)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "2d8c689c",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "gibbsest (generic function with 1 method)"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "g_raw(x,i) = 1/(x+i)\n",
    "g(x,i) = 2g_raw((x+1)/2,i) - 1\n",
    "expφ(x,i) = 4/(x+1+2i)^2\n",
    "chebypts(N) = cos.((TYPE(pi)*(1:2:2N))/2N)\n",
    "function gibbsmeasure(N)\n",
    "    xpts = chebypts(N)\n",
    "    L = [sum(lag(g(x,i),y,N)*expφ(x,i) for i = 2:6) for x in xpts, y in xpts]\n",
    "    \n",
    "    Iterations = ceil(Int,1.5 * log(0.5,eps(TYPE)))\n",
    "    eig1_guess_l = [1;zeros(TYPE,N-1)]\n",
    "    eig1_guess_r = [1;zeros(TYPE,N-1)]\n",
    "    nm = TYPE(Inf); nm_mid = TYPE(Inf)\n",
    "    for i = 1:Iterations\n",
    "        eig1_guess_l = L'*eig1_guess_l\n",
    "        nm = norm(eig1_guess_l)\n",
    "        eig1_guess_l /= nm\n",
    "        (i == div(3Iterations,4)) && (nm_mid = nm)\n",
    "        (i == Iterations) && (@assert abs(nm-nm_mid) < 1000N*eps(TYPE))\n",
    "\n",
    "        eig1_guess_r = L*eig1_guess_r\n",
    "        eig1_guess_r /= dot(eig1_guess_l,eig1_guess_r)\n",
    "\n",
    "    end\n",
    "    μ = (eig1_guess_r.*eig1_guess_l)/sum(eig1_guess_r.*eig1_guess_l)\n",
    "    μ, eig1_guess_r, nm\n",
    "end\n",
    "\n",
    "gibbsest(N) = sum(gibbsmeasure(N)[1].*(1 .+chebypts(N))/2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "c8d4fb8e",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "0.3883795610880237304908992029072214364786209164213502549676712634502832365996428"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "Ns = 1:30\n",
    "geInf = gibbsest(50)\n",
    "ges = [gibbsest(N) for N in Ns];\n",
    "expPInf = gibbsmeasure(50)[3]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "1aea1f62",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAASIAAAC+CAYAAACRbQI6AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy88F64QAAAACXBIWXMAAA9hAAAPYQGoP6dpAAAdTUlEQVR4nO3de1zUdb4/8NcXiAEvoIjc5CJamIaCDK6Lt9CSlnZJ1Fy7rJmebY+e3DJOuwvVWVf7FZ52j227hqW1uudYysNVzLNpSkcFlWphgATNC4YBcROUAUFBZz6/P9iZmAsGMwPfubyejwd/8Pl++c6Hb/ju83l/bpIQQoCISEZucleAiIiBiIhkx0BERLJjICIi2TEQEZHsGIiISHYMREQkOwYiIpKdh9wVcFRarRa1tbUYPnw4JEmSuzpEg0oIgba2NoSEhMDNzfr2DAORhWpraxEWFiZ3NYhkVV1djdDQUKufw0BkoeHDhwPo/g/h4+Mjc22IBldrayvCwsL0/w6sxUBkIV13zMfHh4GIXJat0hJMVlupXn1D7ioQOTwGIislvZmP7MIquatB5NAYiKykFUD6vjJUNbfry+rUN1BwqQl1bC0R9QlzRDYgBPCTP5/Ekz+MgI+XB35/+Dy0AnCTgMxFk7F0WrjcVSSyawxENtJ68za2HL9kUKYVwEv7yjEnajSCfb1lqhmR/WPXzErukoTXF0bjnZ8pMXmM6eiZRghcbuqQoWZEjoMtIisdfmE2osICAQAxYb6YufEotEab756uacH0SD+4uXEGNpE5bBFZKahHlyvY1xuZiybD3WhuReahc1jy7mfIv3CFSWwiMyRunm+Z1tZW+Pr6Qq1Wm0xorFPfwOWmDowZ6YUjZxrwZu4FtHdp9NeZxCZHd6e/f0uwRTQAgn29kTB+FML9huLns8fhw2emG1zXCiBjXxlbRkT/xEA0CHq2hnS0Aqi80m7mbiLXw0A0CCL9h8JcnnpvcQ3YMyZiIBoUxklsXS57b/G32PjJOQYjcnkuPXzv4eGB6OhoAEB8fDzee++9AfuspdPCMSdqNC43dWCs/xAcO3cFL+WU4d28rzHU0wNL4kNR2dSOSP+hnPxILselR838/f3R1NRk0c/aYtTg/ZOVePXvZwEAEgABjqiRY+ComRP5l1mR+MXsSADdQQj4blkIR9TIldhtIMrPz0dKSgpCQkIgSRL2799vck9WVhYiIyPh5eUFpVKJEydO9OszWltboVQqMWvWLOTl5dmo5v2TOCHApEwjBDYduYDz9W2obengJEhyenabI2pvb0dMTAxWrFiBxYsXm1zPzs7G2rVrkZWVhZkzZ+Ldd99FcnIyzp49i/Dw7m6NUqlEZ2enyc8eOXIEISEhuHz5MkJCQlBeXo4f//jHKCsrG/TdFiNHd4+oGS8L2aOqwR5Vjf57dtnImTlEjkiSJOTk5CA1NVVfNn36dMTFxWHLli36sokTJyI1NRWZmZn9/ozk5GS8+uqriI+PN3u9s7PTIKjp9uy1RR85u7AKL+0rh0YIuEnAoqmhqFPfwKlLzQb3uUnAqfR5TGaT7GydI7LbFtGddHV1QaVSIT093aA8KSkJBQUFfXrGtWvXMGTIECgUCtTU1ODs2bMYN25cr/dnZmZi/fr1VtW7N8YjasG+3ii41GQSiLQCuNzUzkBETsduc0R30tTUBI1Gg8DAQIPywMBA1NfX9+kZX331FeLj4xETE4Of/OQneOutt+Dn59fr/RkZGVCr1fqv6upqq34HY7plIbog09skyNyzDTb9XCJ74JAtIh3jEwSEEH0+VWDGjBkoKyvr82cpFAooFIp+1c8aukmQui6bJHXvBPmXU5cREzYCC2LHDFpdiAaaQwYif39/uLu7m7R+GhsbTVpJjsy4y7aj4DLezfsav9pzGqEjvaGM6L0FR+RIHLJr5unpCaVSidzcXIPy3NxczJgxQ6ZaDYyeXbbfPHQvkiYFokujxS/+WwXVN1c5tE9OwW5bRNevX0dFRYX++8rKSpSWlsLPzw/h4eFIS0vDsmXLEB8fj4SEBGzduhVVVVVYtWqVjLUeWG5uEv74WCyWvPMZztS2YvGWz7rLObRPDs5uh++PHz+OuXPnmpQvX74cO3bsANA9ofGNN95AXV0doqOj8eabb2LOnDmDUj9bD1/2x+nqFjzy9imDMndJwsn0uRxRo0Fh679/uw1E9k7OQFRwqQlPbPvCpPxPj8fikRgmsWngcR4R6Yf2jWdjp2WX4rNLzfi3xLvh4S5xNT85DLaILCRniwgwnY09bvRQVDR27/jYM0gxf0QDgV0zOyF3IAK+26RfNxu76PJVvPHJOfzj8jWD+5g/IlvjNiCkZzwbO36sH9bOjzK5j4c8kr1jIHIyvS0N8R/mOfiVIeojBiIn09shj7/96Axu3jI9TYTIHjBHZCF7yBHdiS5/1HlbgzUfluB6520kTQpE1pNx8HDn/3/IOswRUZ/o8keJEwKw7al4eHq44cjZBjy/uwQFFVwWQvaFgcgFJIwfhc2PT4UkAR+X1eOJ977AzI1HkV1YZXBfnfoG166RLDih0UVMDvX9bod+dM8z+s3eMhw+04DYsBG40taJD774BlrBuUc0+BiIXERlUzvMJQOPnmvE0XONBmVaAWTsK8OcqNGce0SDgl0zF2FuWN9NAtbMHY/Z9/ib3K8VwIrthdirqsGNLg27bTSgOGpmIXsfNTOn57IQd0nC64uisXRaOOrUNzBz41GTtWs6Cg83dN7WAmC3jbpxiYedcMRABJguC9ExDlK/Sb4XXbc1+PAfVahtuWnynJeS70Xq1DHQCMHFtS6IgchOOGoguhNzQerUxSY8+b7pliPG2FJyLZxHRAPGeO0aAIwLMM0tSQDuDhhmUNZ9VHYZc0hkEQYiuiPjJSPukoSNiydjw4L7TO7V/PPcNaL+4vA9fS9zB0DWqW+Y3Zzt5MUmJIw3HYUjuhO2iKhPjLttxi0l3Rrbt49fwr7iGrmqSQ6q3y2i27dvw8vLC6WlpYiOjh6IOpGDMG4p/eVkJbadqMSv/3Yao4YpcH/U6F5/tk59g6NtpNfvQOTh4YGIiAhoNNxSgrpbRrpAkpE8EY1tnfiotBard6qw+Ymp8LrL3STYZBdWIWNfGZeTkJ5Fw/fbt2/Hnj17sHPnzjueF+/MnHH43ha6bmuxckchTlY06cskAAvjxmD86GGoau5AdlG1wc9wK1vHYxfD93/6059w4sQJhISEYMKECYiLizP4sjcLFy7EyJEj8eijj5q93tHRgYiICLz44ouDXDPn4+nhht89YjiiJgDsK/4Wvz983iQIAdzKliwcNUtNTbVxNQbWc889h5UrV+Kvf/2r2euvvfYapk+fPsi1cl6NbaYzsQHg/ih/hPkNxQeff2OwAFeSgLH+QwancmSXLApE69ats3U9BtTcuXNx/Phxs9cuXryIc+fOISUlBeXl5YNbMSdl7ty17vlHUxDs643JY3z0OSIAEALYll+JV348EW7mNtwmp2fV8L1KpcLOnTvxwQcfoKSkxKJn5OfnIyUlBSEhIZAkCfv37ze5JysrC5GRkfDy8oJSqcSJEyesqbaBF198EZmZmTZ7HpmfBPn6omh9DmjptHCcSp+HXc9Mx7OJ4wEAfzlViWc/LMblpnau8ndBFrWIGhsb8dhjj+H48eMYMWIEhBBQq9WYO3cudu/ejdGjex+2Ndbe3o6YmBisWLECixcvNrmenZ2NtWvXIisrCzNnzsS7776L5ORknD17FuHh3SMtSqUSnZ2dJj975MgRhISE9PrZH330EaKiohAVFYWCgoI+15m+n7lJkD3pRtsSxvsjKmg4frXnNA6V1+NQeT0Ajqa5HGGBn/70p0KpVIqzZ8/qy86cOSPi4+PFY489ZskjxT9H70ROTo5B2Q9+8AOxatUqg7J7771XpKen9+vZx44dE4sXLzYoS09PF6GhoSIiIkKMGjVK+Pj4iPXr15v9+Zs3bwq1Wq3/qq6uFgCEWq3uVz3IvP8t/VZE/ObvBl+R6X8Xl5uu6++pbekQpyquiNqWDhlrSkIIoVarbfr3b1GL6JNPPsGnn36KiRMn6ssmTZqEt99+G0lJSbaJkAC6urqgUqmQnp5uUJ6UlGSTFkxmZqa+W7Zjxw6Ul5fjt7/9ba/3rl+/3urPJPP8zJy7phXA/E35mHWPP4Yp3PH303Wce+SkLMoRabVa3HXXXSbld911F7RardWV0mlqaoJGo0FgYKBBeWBgIOrr6/v8nIceeghLlizBwYMHERoaisLCwn7XJSMjA2q1Wv9VXW06DE2W6+1gyC6NFkfPNeLAl3X65Hb3Sv9y5pGciEUtonnz5uH555/Hrl279DmYb7/9Fi+88AIeeOABm1YQACSjwwKFECZld3L48OHvvefpp5++43WFQgGFQtHnz6T+0SW4e27O9trCaMSEjcB/f3YZu/5hGPh1c484CdI5WBSINm/ejAULFmDs2LEICwuDJEmoqqrC5MmTsXPnTptVzt/fH+7u7iatn8bGRpNWEjm+3hLczz1wD7ILq01W+ldcaUPC+FEy1JRszaJAFBYWhuLiYuTm5uLcuXMQQmDSpEl48MEHbVo5T09PKJVK5ObmYuHChfry3NxcLFiwwKafRfah59q1nmU9W0s6/7H/DGpbbuLJ6eGoutrBBbQOzKrV9/Pnz8f8+fOtqsD169dRUVGh/76yshKlpaXw8/NDeHg40tLSsGzZMsTHxyMhIQFbt25FVVUVVq1aZdXnkmPp2VoKHemF//m8Clvzv8aW45ew5fglAExiOzLZV98XFRVh7ty5+u/T0tIAAMuXL8eOHTuwdOlSNDc3Y8OGDairq0N0dDQOHjyIiIgIm3w+OY6eraWXHp6IMSO8sO7AWf11c+excbsRx8DV9xbi6nv5FVxqwhPbTDf2H+8/FIuUodBotfjjpxc55D8A7OIUj6lTp6KiogK3bt1CREQEhg4danC9uLjY6orZOwYi+X3feWzGuN2I7dj6798lVt+TczI35J/+8L0YpvBAdmEVSqvVBvdzyN9+WZSsBoCVK1ciLCzM5hUi6o/ehvwTJ4w221oqq2nBD8f59WseGg28fs+s9vDwwB/+8AduFUt2w9x5bMY7AOi8fugc1uwqgbrjFurUN7jS305YlCNKTU1Famrq985GdmbMETkG3em1YX7eOPBlLTYduYDbWoER3ndBffMWBBPZFrGLHFFycjIyMjJQXl4OpVJpkqx+5JFHrK4YkS30HPL/t8S7MXO8P579QIWalu92kdSdUttz2J8Gl0UtIje33nt0kiS5RLeNLSLHdfRcA1buKDIpf2xaGF6YHwWtEJx79D3sokVkyxX2RINtYrCP2VNqdxdWI7uwWr+fNrtsg6dfyeqHH34YavV3Q6KvvfYaWlpa9N83Nzdj0qRJNqsc0UAwTmS7ScCjcaGYMsbXYFN/3UxtJrMHXr+6Zu7u7qirq0NAQAAAwMfHB6WlpRg3bhwAoKGhASEhIeyakUPQJbJ1w/69zdROGD8Kv390CkJHDuGSkX+StWtmHLMsSC8R2Q3jlf7mTh8BgM8uNeOB/8rDjPGjkHfhCpeMDACrTvEgcibmTh957oG7kTBuFDpva3Hs/BXuEjlA+tUikiTJZEYqZ6iSMzE3U1sIgT8frcCm3AsG93LJiO30u2v29NNP67dMvXnzJlatWqWfR2TuSB8iR2PcZZMkCUviQ/HHTy+YdNu+brrOXSJtoF/J6hUrVvTpvu3bt1tcIUfBZLXryS6sMtklEgAWxIZg/SP34cYtjcsksu1iGxBiIHJVupG2MSO8sEdVg7ePVUArAB8vD7R13naZJSMMRHaCgYgAoKTqGp7fXYKqq4ZJazcJOJU+z2lbRrb+++eoGZEVpoaPxIZHok3KtQJ4OacMqm+uobalg6v8v4dFSzyI6DsTgoebnX909NwVHD13Rf+9K3TZLMUWEZGVTOcfAb+YPQ4/ig4yuI9zj3rHFhGRDZibf1RwqQmflBseDsq5R+Y5fYuouroaiYmJmDRpEqZMmYI9e/bor7W1tWHatGmIjY3F5MmTsW3bNhlrSo7OeKdI3ZIRY2NGeg1yzeyf04+a1dXVoaGhAbGxsWhsbERcXBzOnz+PoUOHQqPRoLOzE0OGDEFHRweio6NRWFiIUaO+f4IaR82oL8zNPVr74D1Y+2CUjLWynl3sR+RIgoODERwcDAAICAiAn58frl69iqFDh8Ld3R1DhgwB0D1LXKPRcCEv2VTPLtuFhlasO3AWfz5agcQJAYgNGyF39eyG7F2z/Px8pKSkICQkBJIkYf/+/Sb3ZGVlITIyEl5eXlAqlThx4oRFn1VUVAStVmtw+khLSwtiYmIQGhqKX//61/D397f0VyEyS9dlWz4jEikxIdBoBdKyS3Gjq/ftclxtY3/ZA1F7eztiYmKwefNms9ezs7Oxdu1avPzyyygpKcHs2bORnJyMqqoq/T1KpRLR0dEmX7W1tfp7mpub8dRTT2Hr1q0Gzx8xYgS+/PJLVFZW4sMPP0RDQ8PA/KJEAF5dcB8CfRT4uqkdmYe+MntPdmEVZm48iie2fYGZG48iu7DK7H3OxK5yRJIkIScnx+AAx+nTpyMuLg5btmzRl02cOBGpqanIzMzs03M7Ozsxf/58PPPMM1i2bFmv961evRrz5s3DkiVLzD6j56Le1tZWhIWFMUdE/Xbi4hUse/8fAIA3l8Yi0EehX59WdbUd9//+OHr+q7THE2pdKkfU1dUFlUqF9PR0g/KkpCQUFBT06Rm6HQPmzZtnEoQaGhrg7e0NHx8ftLa2Ij8/H6tXrzb7nMzMTKxfv96yX4Soh9n3jMbTM8ZiR8FlvJBdCgCQAEQFDsM3zR0wbhq4wpC/7F2zO2lqaoJGo0FgYKBBeWBgIOrr63v5KUOnTp1CdnY29u/fj9jYWMTGxqKsrAwAUFNTgzlz5iAmJgazZs3CmjVrMGXKFLPPycjIgFqt1n9VV1db98uRS1ueMNbgewHgfMN13Lxt/mCK7MIq3LzlvFsw23WLSMd48zUhRJ83ZJs1a1avp44olUqUlpb26TkKhUK/DxORtepazSehMxdFA5DwSk73kL+E7iC1v7QWl660I+vJOHi4S0633YhdByJ/f3+4u7ubtH4aGxtNWklEjsTc/tjukoTECQEI9vVG4oTvZmlfaLiO53eXoOxbNZLezMfN2xqn227Errtmnp6eUCqVyM3NNSjPzc3FjBkzZKoVkfXM7Y/9+qJofQun5yzt+6NG4+PnZmNisA9u3NLoc0jOtHZN9hbR9evXUVFRof++srISpaWl8PPzQ3h4ONLS0rBs2TLEx8cjISEBW7duRVVVFVatWiVjrYmsZ259Wm/GjPBGevIELP9LoUG5RgicqW11+C6a7IGoqKgIc+fO1X+flpYGAFi+fDl27NiBpUuXorm5GRs2bEBdXR2io6Nx8OBBREREyFVlIpsx3h/7TqICzW838vyuEvzLrEisnBXpsNvV2tU8IkfCtWYkh55r19wkYPRwBRpau+e3ebpLuKUREBj4/BG3irUTDEQkl54n1AYO98KRs/X4w5ELqGi8bnDfQG5Xy61iiVxcz0S2m5uEH0UHY8Mj95ncpxXAx1/WyVDD/pM9R0RE1oscbf647P938CsUfnMVv5gzDp23tXabO2LXzELsmpG9Mc4f/XDcKHxReRWaHtHJVrkj5ojsBAMR2aOe+aNgX2+cvNiEn73/hcE9tsgdMUdERL0y3q7Wzcy/cK0A9pd8O8g1uzMGIiIn1tu+2f/5yXm8mXvBoNsmJwYiIidmvJSkO3fkBwB46/8uYsWOQnxV1yr7bpDMEVmIOSJyJMa5o33FNXgppww3b323M0V/EtnMERFRvxnnjhbFhWLbU/EG92gFkL63DF9WX9OXDdbe2ZxHROSi3M0kjwSABW8XYNbd/hgz0gt7imqgHYQtRxiIiFyUuT2RdE5WNBl8r9tyZE7U6AGZEMmuGZGLMrcn0n8unoz8X83Fo3GhJvfr9s4eCGwREbmw3vZE+veHorCvpMagteQmAWP9hwxIPdgiInJxxolsXVnmoskGc5D8hnrC+y73AakDAxERmbV0WjhOpc/DOz+LQ5CPF5qud+Ff/0eFrl5OGrEGAxER9SrY1xs/ig7GX1f+AMMUHvii8ipezimDracfMhAR0feaEDQcm5+YCjcJ2KOqwR8/vWjT5zMQEVGfJE4IwLqU7g3Y3j9ZadNnMxARUZ8l3ReIvh1t2j8MRETUZ5VN7RiIxakMRETUZ71tK2ItBiIi6jPj2di2wpnVRNQvS6eFY2qQAhPetN0z2SIion4LsvHCV7aILKSb0NXa2ipzTYgGn+7v3lYTGxmILNTW1gYACAsLk7kmRPJpbm6Gr6+v1c/hVrEW0mq1qK2txfDhwyHZOHFnj1pbWxEWFobq6mqX3hqX76GbWq1GeHg4rl27hhEjRlj9PLaILOTm5obQUNM9W5ydj4+PS/8D1OF76OZm7rwiS55jk6cQEVmBgYiIZMdARH2iUCiwbt06KBQKuasiK76HbrZ+D0xWE5Hs2CIiItkxEBGR7BiIiEh2DESkl5+fj5SUFISEhECSJOzfv9/guhACv/vd7xASEgJvb28kJibizJkz8lR2AGVmZmLatGkYPnw4AgICkJqaivPnzxvc4wrvYsuWLZgyZYp+zlRCQgIOHTqkv27Ld8BARHrt7e2IiYnB5s2bzV5/4403sGnTJmzevBmFhYUICgrC/Pnz9ctdnEVeXh6effZZfP7558jNzcXt27eRlJSE9vZ2/T2u8C5CQ0OxceNGFBUVoaioCPPmzcOCBQv0wcam70AQmQFA5OTk6L/XarUiKChIbNy4UV928+ZN4evrK9555x0Zajh4GhsbBQCRl5cnhHDtdzFy5Ejx3nvv2fwdsEVEfVJZWYn6+nokJSXpyxQKBe6//34UFBTIWLOBp1arAQB+fn4AXPNdaDQa7N69G+3t7UhISLD5O2Agoj6pr68HAAQGBhqUBwYG6q85IyEE0tLSMGvWLERHRwNwrXdRVlaGYcOGQaFQYNWqVcjJycGkSZNs/g646JX6xXinASGEU+8+sGbNGpw+fRonT540ueYK72LChAkoLS1FS0sL9u7di+XLlyMvL09/3VbvgC0i6pOgoCAAMPm/XWNjo8n/FZ3FL3/5Sxw4cADHjh0z2GnBld6Fp6cn7r77bsTHxyMzMxMxMTF46623bP4OGIioTyIjIxEUFITc3Fx9WVdXF/Ly8jBjxgwZa2Z7QgisWbMG+/btw9GjRxEZGWlw3ZXehTEhBDo7O23/DmyTSydn0NbWJkpKSkRJSYkAIDZt2iRKSkrEN998I4QQYuPGjcLX11fs27dPlJWViccff1wEBweL1tZWmWtuW6tXrxa+vr7i+PHjoq6uTv/V0dGhv8cV3kVGRobIz88XlZWV4vTp0+Kll14Sbm5u4siRI0II274DBiLSO3bsmABg8rV8+XIhRPew9bp160RQUJBQKBRizpw5oqysTN5KDwBz7wCA2L59u/4eV3gXK1euFBEREcLT01OMHj1aPPDAA/ogJIRt3wFX3xOR7JgjIiLZMRARkewYiIhIdgxERCQ7BiIikh0DERHJjoGIiGTHQEREsmMgIiLZMRCRQ5kzZw4kScKuXbsMyrOyshAQECBTrchaDETkMIQQKC0tRXBwMPbu3Wtwrbi4GHFxcTLVjKzFQEQO4+LFi2hra8Mrr7yCQ4cOoaOjQ39NpVJBqVTKWDuyBgMROQyVSgUvLy/8/Oc/h4+Pj/5om87OTpw5c4YtIgfGQEQOo7i4GFOmTIGnpycWLlyIv/3tbwCA06dP49atW2wROTAGInIYKpVK3+pZtGgRPv74Y3R2dkKlUsHPzw9jx46Vt4JkMQYichglJSX6Vk9iYiI8PT1x+PBhFBcXY+rUqTLXjqzBQEQO4euvv0ZLS4u+ReTh4YGUlBTs3buXiWonwEBEDkGlUsHT01N/thgALF68GAcOHEB5eTkT1Q6OgYgcQnFxMaKjo+Hp6akvmz9/PjQaDbq6uhiIHBz3rCYi2bFFRESyYyAiItkxEBGR7BiIiEh2DEREJDsGIiKSHQMREcmOgYiIZMdARESyYyAiItkxEBGR7BiIiEh2/x9WLWUbn/cRIgAAAABJRU5ErkJggg==",
      "text/plain": [
       "Figure(PyObject <Figure size 300x200 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(3,2))\n",
    "semilogy(Ns,Float64.(abs.(ges .- geInf)),\".-\")\n",
    "    xlim(extrema(Ns))\n",
    "    xlabel(\"\\$N\\$\")\n",
    "ylabel(\"Error\")\n",
    "tight_layout()\n",
    "savefig(\"../figures/Convergence.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "2e28ec20",
   "metadata": {},
   "outputs": [],
   "source": [
    "gm200 = Float64.(gibbsmeasure(200)[1])\n",
    "cpts200 = Float64.(chebypts(200));"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "26139497",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "gibbsfunc (generic function with 1 method)"
      ]
     },
     "execution_count": 8,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "gibbsfunc(x) = 200/pi/sqrt(1-x^2)*sum(gp*lag(x,y,200) for (gp,y) in zip(gm200,cpts200))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "c4fe26e1",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "rfunc (generic function with 1 method)"
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "r = Float64.(gibbsmeasure(10)[2])\n",
    "cpts10 = Float64.(chebypts(10))\n",
    "rfunc(x) = sum(rp*lag(x,y,10) for (rp,y) in zip(r,cpts10))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "fb4ac590",
   "metadata": {},
   "outputs": [],
   "source": [
    "T = 10^6\n",
    "T0 = 10^4\n",
    "x = 0.\n",
    "for t = 1:T0\n",
    "    probs = [expφ(x,i)*rfunc(g(x,i))/rfunc(x) for i = 2:6]\n",
    "#         println(probs)\n",
    "    edges = cumsum(probs)/sum(probs)\n",
    "        i = 1 .+findfirst(edges.>rand())\n",
    "    x = g(x,i)\n",
    "#         println(i)\n",
    "end\n",
    "xh = Array{Float64}(undef,T)\n",
    "for t = 1:T\n",
    "    probs = [expφ(x,i)*rfunc(g(x,i))/rfunc(x) for i = 2:6]\n",
    "    edges = cumsum(probs)/sum(probs)\n",
    "    x = g(x,1 .+findfirst(edges.>rand()))\n",
    "    xh[t] = x\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "09ed405a",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "gibbsmeasure_ulam (generic function with 1 method)"
      ]
     },
     "execution_count": 11,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using SparseArrays\n",
    "getind(x,N) = max(ceil(Int,x*N),1)\n",
    "\n",
    "function gibbsmeasure_ulam(N)\n",
    "    I = Int[]\n",
    "    J = Int[]\n",
    "    W = Float64[]\n",
    "    for i = 1:N\n",
    "        for l = 2:6\n",
    "            xl = (i-1)/N; xu = i/N\n",
    "            yl = g_raw(xu,l); indl = getind(yl,N)\n",
    "            yu = g_raw(xl,l); indu = getind(yu,N)\n",
    "            @assert yl < yu\n",
    "            @assert indl <= indu\n",
    "            wdth = yu-yl; grad = wdth*N\n",
    "            wt = grad\n",
    "            if indl == indu\n",
    "                push!(I,i); push!(J,indl); push!(W,wt)\n",
    "            else\n",
    "                push!(I,i); push!(J,indl); push!(W,wt*(indl/N-yl)/wdth)\n",
    "                for ind = indl+1:indu-1\n",
    "                    push!(I,i); push!(J,ind); push!(W,wt/N/wdth)\n",
    "                end\n",
    "                push!(I,i); push!(J,indu); push!(W,wt*(yu-(indu-1)/N)/wdth)\n",
    "            end\n",
    "        end\n",
    "    end\n",
    "    L = sparse(J,I,W,N,N)\n",
    "    r = ones(N)\n",
    "    l = ones(N)\n",
    "    for i = 1:100\n",
    "        r = L*r\n",
    "        l = L'*l\n",
    "        r /= sum(r)\n",
    "        l /= dot(r,l)\n",
    "    end\n",
    "    expP = sum(L*r)/sum(r)\n",
    "    @assert maximum(abs.(L*r - expP*r)) < 1e-10\n",
    "    return (r.*l)*N, expP, L\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "5c61777b",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 500x300 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5,3))\n",
    "\n",
    "hist((1 .+xh)/2,bins=(0:0.005:1),density=true,zorder=0)\n",
    "plot(repeat((0:200)/200,inner=2),[0;repeat(gibbsmeasure_ulam(200)[1],inner=2);0],linewidth=1)\n",
    "    plot([0,1],[0,0],\"k\",linewidth=1.5)\n",
    "\n",
    "plotpts = (-1:0.005:1)\n",
    "plot((plotpts.+1)/2,[gibbsfunc(x) for x in plotpts],c=\"C3\")\n",
    "xlim(0,0.7)\n",
    "xlabel(\"\\$x\\$\");ylabel(\"Density estimate\")\n",
    "tight_layout()\n",
    "savefig(\"../figures/Visualisation.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "b2ff2253",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.8.5",
   "language": "julia",
   "name": "julia-1.8"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> workbooks/Fourier.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "0891797c",
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, FFTW, LinearAlgebra"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "05e77cfb",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "200-element Vector{ComplexF64}:\n",
       "   0.0020669476591089514 - 0.0im\n",
       "   0.0036015584389966875 - 0.0im\n",
       "    0.002189919758081493 - 0.0im\n",
       "    0.005365263339233546 - 0.0im\n",
       "     0.00318163797475073 - 0.0im\n",
       " -0.00039132049071755195 - 0.0im\n",
       "     0.01199143034329178 - 0.0im\n",
       "    0.003081771800452947 - 0.0im\n",
       "   0.0008681229164971716 - 0.0im\n",
       "  -0.0021582675703336416 - 0.0im\n",
       "    0.008545992108357736 - 0.0im\n",
       "    0.009967445562627394 - 0.0im\n",
       "    0.011628756414155568 - 0.0im\n",
       "                         ⋮\n",
       "    0.009967445562627218 - 0.0im\n",
       "    0.008545992108357893 - 0.0im\n",
       "   -0.002158267570334007 - 0.0im\n",
       "   0.0008681229164974526 - 0.0im\n",
       "    0.003081771800452829 - 0.0im\n",
       "    0.011991430343292007 - 0.0im\n",
       " -0.00039132049071788014 - 0.0im\n",
       "   0.0031816379747509546 - 0.0im\n",
       "    0.005365263339233349 - 0.0im\n",
       "   0.0021899197580817183 - 0.0im\n",
       "   0.0036015584389964333 - 0.0im\n",
       "    0.002066947659108907 - 0.0im"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "const RAT = pi\n",
    "true_cantor_ft_fun(k,RAT=RAT) = prod(cos(2k/RAT^i*(1/2-1/2RAT)) for i = 0:80) # for Bernoulli convolutions\n",
    "g(x,i) = i ? (x-1)/RAT + 1 : (1+x)/RAT - 1\n",
    "g_01(x,i) = (g(2x-1,i)+1)/2\n",
    "N = 200\n",
    "xpts = cospi.((1:2:2N)/2N)\n",
    "L = [cos(k*acos(g(x,false))) + cos(k*acos(g(x,true))) for x in xpts, k = 0:N-1]\n",
    "L ./= sqrt(N/2)\n",
    "L[:,1] /= sqrt(2)\n",
    "idct!(L,2)\n",
    "P = eigvals(L,sortby=x->-abs(x))[1]\n",
    "r = eigvecs(L,sortby=x->-abs(x))[:,1]\n",
    "l = eigvecs(L',sortby=x->-abs(x))[:,1]\n",
    "μ = (r.*l)/sum(r.*l)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 32,
   "id": "eab3640f",
   "metadata": {},
   "outputs": [],
   "source": [
    "T = 10^7\n",
    "T0 = 10^4\n",
    "x = 0.\n",
    "@assert all(N*r / sum(r) .≈ 1) # it's basically contant\n",
    "for t = 1:T0\n",
    "    x = g(x,rand() > 1/2)\n",
    "end\n",
    "xh = Array{Float64}(undef,T)\n",
    "for t = 1:T\n",
    "    x = g(x,rand() > 1/2)\n",
    "    xh[t] = x\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 33,
   "id": "e8c734bb",
   "metadata": {},
   "outputs": [],
   "source": [
    "ξvals = 0.1:0.2:250\n",
    "true_ftr = true_cantor_ft_fun.(ξvals)\n",
    "spectral_ftr = [dot(μ,cis.(ξ*xpts)) for ξ = ξvals]\n",
    "mcmc_ftr = [sum(cis.(ξ*xh))/T for ξ = ξvals];"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 34,
   "id": "17ee8bbe",
   "metadata": {},
   "outputs": [],
   "source": [
    "# function lag(x,y,N) \n",
    "#     θ = acos(x)\n",
    "#     θn = acos(y)\n",
    "#     θ == θn ? one(typeof(x)) : (sin(N*(θ-θn))/tan((θ-θn)/2) + sin(N*(θ+θn))/tan((θ+θn)/2))/2N\n",
    "# end\n",
    "\n",
    "# gauss(x,i) = 2/(x+1+2i) - 1\n",
    "# expφ(x,i) = 4/(x+1+2i)^2\n",
    "# N = 500\n",
    "# xpts = cospi.((1:2:2N)/2N)\n",
    "# L_gauss = [sum(lag(gauss(x,i),y,N)*expφ(x,i) for i = 2:6) for x in xpts, y in xpts]\n",
    "# P_gauss = eigvals(L_gauss,sortby=x->-abs(x))[1]\n",
    "# r_gauss = eigvecs(L_gauss,sortby=x->-abs(x))[:,1]\n",
    "# l_gauss = eigvecs(L_gauss',sortby=x->-abs(x))[:,1]\n",
    "# μ_gauss = (r_gauss.*l_gauss)/sum(r_gauss.*l_gauss)\n",
    "\n",
    "# ξvals_gauss = 1:1:800\n",
    "# spectral_ftr_gauss = [dot(μ_gauss,cis.(ξ*xpts)) for ξ = ξvals_gauss]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 35,
   "id": "a95cb688",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "gibbsmeasure_ulam (generic function with 1 method)"
      ]
     },
     "execution_count": 35,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "using SparseArrays\n",
    "getind(x,N) = max(ceil(Int,x*N),1)\n",
    "\n",
    "function gibbsmeasure_ulam(N)\n",
    "    I = Int[]\n",
    "    J = Int[]\n",
    "    W = Float64[]\n",
    "    for i = 1:N\n",
    "        for l in (false,true)\n",
    "            xl = (i-1)/N; xu = i/N\n",
    "            yl = g_01(xl,l); indl = getind(yl,N)\n",
    "            yu = g_01(xu,l); indu = getind(yu,N)\n",
    "            @assert yl < yu\n",
    "            @assert indl <= indu\n",
    "            wdth = yu-yl; grad = wdth*N\n",
    "            wt = grad\n",
    "            if indl == indu\n",
    "                push!(I,i); push!(J,indl); push!(W,wt)\n",
    "            else\n",
    "                push!(I,i); push!(J,indl); push!(W,wt*(indl/N-yl)/wdth)\n",
    "                for ind = indl+1:indu-1\n",
    "                    push!(I,i); push!(J,ind); push!(W,wt/N/wdth)\n",
    "                end\n",
    "                push!(I,i); push!(J,indu); push!(W,wt*(yu-(indu-1)/N)/wdth)\n",
    "            end\n",
    "        end\n",
    "    end\n",
    "    L = sparse(J,I,W,N,N)\n",
    "    r = ones(N)\n",
    "    l = ones(N)\n",
    "    for i = 1:100\n",
    "        r = L*r\n",
    "        l = L'*l\n",
    "        r /= sum(r)\n",
    "        l /= dot(r,l)\n",
    "    end\n",
    "    expP = sum(L*r)/sum(r)\n",
    "    @assert maximum(abs.(L*r - expP*r)) < 1e-10\n",
    "    return (r.*l)*N, expP, L\n",
    "end"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "dbffa5ad",
   "metadata": {},
   "outputs": [],
   "source": [
    "Nu = N # ulam N\n",
    "μ_ulam = gibbsmeasure_ulam(Nu)[1];\n",
    "μ_ulam /= sum(μ_ulam)\n",
    "ulam_ftr = [dot(μ_ulam,cis.(ξ*(1-Nu:2:Nu)/Nu)) for ξ = ξvals];"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "id": "28f9504f",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 550x300 with 2 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5.5,3))\n",
    "     subplot(121)\n",
    "semilogy(ξvals,abs.(ulam_ftr),\"C0:\",label=\"Ulam\")\n",
    "semilogy(ξvals,abs.(mcmc_ftr),\"C1-.\",label=\"Monte Carlo\")\n",
    "plot(ξvals,abs.(spectral_ftr),\"C2\",label=\"Cheb-Lag\")\n",
    "plot(ξvals,abs.(true_ftr),\"k\",label=\"True\")\n",
    "\n",
    "# legend()\n",
    "xlim(0,250)\n",
    "xlabel(\"\\$\\\\xi\\$\")\n",
    "# ylabel(\"Abs. value\")\n",
    "title(\"Estimated value\")\n",
    "\n",
    "subplot(122)\n",
    "semilogy(ξvals,abs.(true_ftr.-ulam_ftr),\"C0:\",label=\"Ulam\")\n",
    "semilogy(ξvals,abs.(true_ftr.-mcmc_ftr),\"C1-.\",label=\"Monte Carlo\")\n",
    "semilogy(ξvals,abs.(true_ftr.-spectral_ftr),\"C2\",label=\"Cheb-Lag\")\n",
    "# legend()\n",
    "xlim(0,250)\n",
    "xlabel(\"\\$\\\\xi\\$\")\n",
    "# ylabel(\"Abs. value\")\n",
    "title(\"Error\")\n",
    "\n",
    "\n",
    "tight_layout()\n",
    "savefig(\"../figures/Fourier.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "131059d0",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "1bbba762",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "399-element Vector{Float64}:\n",
       " -0.0027586554794884395\n",
       " -0.00366398311137606\n",
       " -0.004145526540674398\n",
       " -0.0039245413433302645\n",
       " -0.0028304704159810667\n",
       " -0.0008639894775593496\n",
       "  0.001775907359853851\n",
       "  0.004711007726132028\n",
       "  0.007448396890826775\n",
       "  0.009478227970872834\n",
       "  0.010383624498201434\n",
       "  0.009937385708657221\n",
       "  0.008161939434015705\n",
       "  ⋮\n",
       "  0.015277211903851675\n",
       "  0.016349390754258297\n",
       "  0.015275771210392624\n",
       "  0.01218621519656938\n",
       "  0.007611295599890784\n",
       "  0.002387875981191134\n",
       " -0.0025110094874469437\n",
       " -0.006187323157399139\n",
       " -0.00802345628623907\n",
       " -0.00783342814739612\n",
       " -0.005921108074965286\n",
       " -0.0030262855761839136"
      ]
     },
     "execution_count": 38,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "ξvals_hi = 10^6 .+ (1:0.5:200)\n",
    "mcmc_ftr_hi = [sum(cis.(ξ*xh))/T for ξ = ξvals_hi];\n",
    "    true_ftr_hi = true_cantor_ft_fun.(ξvals_hi)\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "c3da3621",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 520x300 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5.2,3))\n",
    "plot(ξvals_hi,abs.(mcmc_ftr_hi - true_ftr_hi),\"C3.--\",markersize=3)\n",
    "plot(ξvals_hi,abs.(mcmc_ftr_hi),\"C1-.\")\n",
    "plot(ξvals_hi,abs.(true_ftr_hi),\"k\")\n",
    "semilogy()       \n",
    "xlim(extrema(ξvals_hi))\n",
    "xlabel(\"\\$\\\\xi\\$\")\n",
    "tight_layout()\n",
    "savefig(\"../figures/highfreq.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "cec20507",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Julia 1.8.5",
   "language": "julia",
   "name": "julia-1.8"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}


==> workbooks/Logistic.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "5312704f",
   "metadata": {},
   "outputs": [],
   "source": [
    "using PyPlot, SparseArrays, LinearAlgebra"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "c797256d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "jv (generic function with 1 method)"
      ]
     },
     "execution_count": 2,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "const a = 3.8\n",
    "f(x) = a*x*(1-x)\n",
    "# f(x) = (1-a/2*abs(x-0.5))\n",
    "disc(y) = sqrt(1+4y/a)\n",
    "v1(y) = (1-disc(y))/2\n",
    "v2(y) = (1+disc(y))/2\n",
    "jv(y) = 1/disc(y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "e42255aa",
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "data": {
      "text/plain": [
       "gibbsmeasure (generic function with 2 methods)"
      ]
     },
     "execution_count": 20,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "getind(x,N) = max(ceil(Int,x*N),1)\n",
    "\n",
    "function gibbsmeasure(N,expφ)\n",
    "    I = Int[]\n",
    "    J = Int[]\n",
    "    W = Float64[]\n",
    "    for i = 1:N\n",
    "        xl = (i-1)/N; xu = i/N\n",
    "        yl = f(xl < 0.5 ? xl : xu); indl = getind(yl,N)\n",
    "        yu = f(xl < 0.5 ? xu : xl); indu = getind(yu,N)\n",
    "        @assert yl < yu\n",
    "        wdth = yu-yl; grad = wdth*N\n",
    "        wt = expφ((xl+xu)/2,grad)*grad\n",
    "        if indl == indu\n",
    "            push!(I,i); push!(J,indl); push!(W,wt)\n",
    "        else\n",
    "            push!(I,i); push!(J,indl); push!(W,wt*(indl/N-yl)/wdth)\n",
    "            for ind = indl+1:indu-1\n",
    "                push!(I,i); push!(J,ind); push!(W,wt/N/wdth)\n",
    "            end\n",
    "            push!(I,i); push!(J,indu); push!(W,wt*(yu-(indu-1)/N)/wdth)\n",
    "        end\n",
    "    end\n",
    "    L = sparse(J,I,W,N,N)\n",
    "    r = ones(N)\n",
    "    l = ones(N)\n",
    "    for i = 1:100\n",
    "        r = L*r\n",
    "        l = L'*l\n",
    "        r /= sum(r)\n",
    "        l /= dot(r,l)\n",
    "    end\n",
    "    expP = sum(L*r)/sum(r)\n",
    "    @assert maximum(abs.(L*r - expP*r)) < 1e-10\n",
    "    return expP, (r.*l)*N\n",
    "end\n",
    "gibbsmeasure(N;s=1) = gibbsmeasure(N,(x,df) -> df^(-s))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "id": "9e5d410c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "s = 0; N = 10000\n",
    "expP, μ = gibbsmeasure(N,s=s)\n",
    "bar((1:2:2N)/2N,μ,width=1/N)\n",
    "ylim(ymin=0); xlim(0,1)\n",
    "title(\"\\$s = $s\\$, \\$P(-s\\\\, \\\\log |f'|) = $(string(round(log(expP),digits=4)))\\$\")\n",
    "xlabel(\"\\$x\\$\"); ylabel(\"Measure\");\n",
    "tight_layout()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 79,
   "id": "a5813ec8",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "d_H = 0.9432011781501228\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "Figure(PyObject <Figure size 640x480 with 1 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "using Roots\n",
    "horseshoedim = fzero(s->gibbsmeasure(N,(x,df) -> (abs(x-0.5)>0.02) * df^(-s))[1]-1,1)\n",
    "expP_horseshoe, μ_horseshoe = gibbsmeasure(N,(x,df) -> (abs(x-0.5)>0.02)* df^(-horseshoedim))\n",
    "bar((1:2:2N)/2N,μ_horseshoe,width=1/N)\n",
    "title(\"Frostman measure on invariant set avoiding \\$[0.48,0.52]\\$\")\n",
    "xlabel(\"\\$x\\$\"); ylabel(\"Measure\");\n",
    "ylim(ymin=0); xlim(0,1)\n",
    "tight_layout()\n",
    "println(\"d_H = \",horseshoedim)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 89,
   "id": "b7feaf1c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAeoAAAHqCAYAAADLbQ06AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjUuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/YYfK9AAAACXBIWXMAAA9hAAAPYQGoP6dpAABCx0lEQVR4nO3deXRU9f3/8dfEwAQoiUJZEhLC8gurCAiyfsOiEAoU3ChUy6JIlYOUJaVIihbwq6SopYiAiLLUyqYGKBYEwpFdQIFQZZFFImFJ9IAlExCSQO7vD74ZCUwCM7kzcyfzfJxzz+HeuZ877/vJzLz43Ll3rs0wDEMAAMCSQvxdAAAAKB5BDQCAhRHUAABYGEENAICFEdQAAFgYQQ0AgIUR1AAAWBhBDQCAhYX6uwArKigo0NmzZ1W5cmXZbDZ/lwMACACGYSgnJ0dRUVEKCTFvHExQu3D27FnFxMT4uwwAQAA6deqUoqOjTdseQe1C5cqVJV3v7PDwcD9XAwAIBA6HQzExMc4MMQtB7ULh4e7w8HCCGgDgFrO/MuVkMgAALIygBgDAwghqAAAsjKAGAMDCCGoAACyMoAYAwMIIagAALIygBgDAwghqAAAsjKAGAMDCCGoAACyMoAYAwMIIagAALIygBgDAwghqAAAsjKAGAMDCCGoAACyMoAYAwML8GtRbt25Vnz59FBUVJZvNplWrVjkfy8/P1wsvvKBmzZqpUqVKioqK0uDBg3X27NkSt7lo0SLZbLZbpitXrnh5bwAAMJ9fg/rSpUtq3ry5Zs2adctjP/30k/bt26eXXnpJ+/bt04oVK3T06FH17dv3ttsNDw9XZmZmkSksLMwbuwAAgFeF+vPJe/bsqZ49e7p8LCIiQqmpqUWWvfXWW2rTpo0yMjJUu3btYrdrs9lUs2ZNU2sFAMAfAuo76uzsbNlsNt19990lrnfx4kXFxsYqOjpav/71r5WWluabAgEAMFnABPWVK1c0YcIEPfnkkwoPDy92vUaNGmnRokVavXq1li5dqrCwMHXs2FHHjh0rtk1ubq4cDkeRCQAAKwiIoM7Pz9dvf/tbFRQUaM6cOSWu265dOw0cOFDNmzdXfHy8PvzwQzVo0EBvvfVWsW2Sk5MVERHhnGJiYszeBQAAPGL5oM7Pz1f//v2Vnp6u1NTUEkfTroSEhOiBBx4ocUSdlJSk7Oxs53Tq1KnSlg0AgCn8ejLZ7RSG9LFjx7Rp0yZVrVrV7W0YhqH9+/erWbNmxa5jt9tlt9tLUyoAAF7h16C+ePGijh8/7pxPT0/X/v37VaVKFUVFRalfv37at2+f/v3vf+vatWvKysqSJFWpUkXly5eXJA0ePFi1atVScnKyJGnKlClq166d4uLi5HA4NHPmTO3fv1+zZ8/2/Q4CAFBKfg3qPXv2qGvXrs75xMRESdKQIUM0efJkrV69WpLUokWLIu02bdqkLl26SJIyMjIUEvLzEfwLFy7o2WefVVZWliIiItSyZUtt3bpVbdq08e7OAADgBTbDMAx/F2E1DodDERERys7Odvs7cQBAcPJWdlj+ZDIAAIIZQQ0AgIUR1AAAWBhBDQCAhRHUAABYGEENAICFEdQAAFgYQQ0AgIUR1AAAWBhBDQCAhRHUAABYGEENAICFEdQAAFgYQQ0AgIUR1AAAWBhBDQCAhRHUAABYGEENAICFEdQAAFgYQQ0AgIUR1AAAWJhfg3rr1q3q06ePoqKiZLPZtGrVqiKPG4ahyZMnKyoqShUqVFCXLl108ODB2243JSVFTZo0kd1uV5MmTbRy5Uov7QEAAN7l16C+dOmSmjdvrlmzZrl8/LXXXtP06dM1a9Ysffnll6pZs6a6d++unJycYre5c+dODRgwQIMGDdJ//vMfDRo0SP3799fu3bu9tRsAAHiNzTAMw99FSJLNZtPKlSv1yCOPSLo+mo6KitKYMWP0wgsvSJJyc3NVo0YNTZs2Tc8995zL7QwYMEAOh0Offvqpc9mvfvUr3XPPPVq6dOkd1eJwOBQREaHs7GyFh4eXbscAAEHBW9lh2e+o09PTlZWVpYSEBOcyu92uzp076/PPPy+23c6dO4u0kaQePXqU2AYAAKsK9XcBxcnKypIk1ahRo8jyGjVq6OTJkyW2c9WmcHuu5ObmKjc31znvcDg8KRkAANNZdkRdyGazFZk3DOOWZaVtk5ycrIiICOcUExPjecEAAJjIskFds2ZNSbplJPzDDz/cMmK+uZ27bZKSkpSdne2cTp06VYrKAQAwj2WDum7duqpZs6ZSU1Ody/Ly8rRlyxZ16NCh2Hbt27cv0kaSNmzYUGIbu92u8PDwIhMAAFbg1++oL168qOPHjzvn09PTtX//flWpUkW1a9fWmDFjNHXqVMXFxSkuLk5Tp05VxYoV9eSTTzrbDB48WLVq1VJycrIkafTo0erUqZOmTZumhx9+WP/617+0ceNGbd++3ef7BwBAafk1qPfs2aOuXbs65xMTEyVJQ4YM0aJFizR+/HhdvnxZI0aM0H//+1+1bdtWGzZsUOXKlZ1tMjIyFBLy84GBDh06aNmyZXrxxRf10ksvqX79+lq+fLnatm3rux0DAMAklrmO2kq4jhoA4K6gu44aAAAQ1AAAWFqpgvr48eNav369Ll++LOn69coAAMA8HgX1+fPn1a1bNzVo0EC9evVSZmamJGnYsGH64x//aGqBAAAEM4+CeuzYsQoNDVVGRoYqVqzoXD5gwACtW7fOtOIAAAh2Hl2etWHDBq1fv17R0dFFlsfFxZX4O9wAAMA9Ho2oL126VGQkXejcuXOy2+2lLgoAAFznUVB36tRJ77//vnPeZrOpoKBAr7/+epEfMAEAAKXj0aHv119/XV26dNGePXuUl5en8ePH6+DBg/rxxx+1Y8cOs2sEACBoeTSibtKkib766iu1adNG3bt316VLl/TYY48pLS1N9evXN7tGAACCltsj6vz8fCUkJOidd97RlClTvFETAAD4P26PqMuVK6cDBw7IZrN5ox4AAHADjw59Dx48WPPnzze7FgAAcBOPTibLy8vTe++9p9TUVLVu3VqVKlUq8vj06dNNKQ4AgGDnUVAfOHBA999/vyTp6NGjRR7jkDgAAObxKKg3bdpkdh0AAMAFbnMJAICFeTSi7tq1a4mHuD/77DOPCwIAAD/zKKhbtGhRZD4/P1/79+/XgQMHNGTIEDPqAgAA8jCo//73v7tcPnnyZF28eLFUBQEAgJ+Z+h31wIEDtWDBAjM3CQBAUDM1qHfu3KmwsDAzN6k6derIZrPdMj3//PMu19+8ebPL9b/55htT6wIAwBc8OvT92GOPFZk3DEOZmZnas2ePXnrpJVMKK/Tll1/q2rVrzvkDBw6oe/fu+s1vflNiuyNHjig8PNw5X61aNVPrAgDAFzwK6oiIiCLzISEhatiwoV5++WUlJCSYUlihmwP2r3/9q+rXr6/OnTuX2K569eq6++67Ta0FAABf8yioFy5caHYddyQvL08ffPCBEhMTb/sLaC1bttSVK1fUpEkTvfjii+ratWux6+bm5io3N9c573A4TKsZAIDS8Og76lOnTun06dPO+S+++EJjxozRvHnzTCvMlVWrVunChQt66qmnil0nMjJS8+bNU0pKilasWKGGDRvqoYce0tatW4ttk5ycrIiICOcUExPjheoBAHCfzTAMw91G8fHxevbZZzVo0CBlZWWpQYMGuvfee3X06FGNGjVKf/nLX7xRq3r06KHy5cvrk08+catdnz59ZLPZtHr1apePuxpRx8TEKDs7u8j33AAAFMfhcCgiIsL07PBoRH3gwAG1adNGkvThhx+qWbNm+vzzz7VkyRItWrTItOJudPLkSW3cuFHDhg1zu227du107NixYh+32+0KDw8vMgEAYAUeBXV+fr7sdrskaePGjerbt68kqVGjRsrMzDSvuhssXLhQ1atXV+/evd1um5aWpsjISC9UBQCAd3l0MlnTpk01d+5c9e7dW6mpqfrf//1fSdLZs2dVtWpVUwuUpIKCAi1cuFBDhgxRaGjRkpOSknTmzBm9//77kqQZM2aoTp06atq0qfPks5SUFKWkpJheFwAA3uZRUE+bNk2PPvqoXn/9dQ0ZMkTNmzeXJK1evdp5SNxMGzduVEZGhoYOHXrLY5mZmcrIyHDO5+Xlady4cTpz5owqVKigpk2bas2aNerVq5fpdQEA4G0enUwmSdeuXZPD4dA999zjXPbdd9+pYsWKql69umkF+oO3TggAAJRd3soOj0bUknTXXXcVCWnp+s99AgAA83gc1B9//LE+/PBDZWRkKC8vr8hj+/btK3VhAADAw7O+Z86cqaefflrVq1dXWlqa2rRpo6pVq+rEiRPq2bOn2TUCABC0PArqOXPmaN68eZo1a5bKly+v8ePHKzU1VaNGjVJ2drbZNQIAELQ8CuqMjAx16NBBklShQgXl5ORIkgYNGqSlS5eaVx0AAEHOo6CuWbOmzp8/L0mKjY3Vrl27JEnp6eny8CRyAADggkdB/eCDDzp/b/uZZ57R2LFj1b17dw0YMECPPvqoqQUCABDMPLqOuqCgQAUFBc5fCfvwww+1fft2/b//9/80fPhwlS9f3vRCfYnrqAEA7vJWdnj8gydlGUENAHCXpe6eJUnbtm3TwIED1b59e505c0aS9M9//lPbt283rTgAAIKdR0GdkpKiHj16qEKFCkpLS3PeyzknJ0dTp041tUAAAIKZR0H9yiuvaO7cuXr33XdVrlw55/IOHTrwq2QAAJjIo6A+cuSIOnXqdMvy8PBwXbhwobQ1AQCCVJ0Ja/xdguV4FNSRkZE6fvz4Lcu3b9+uevXqlbooAABwnUdB/dxzz2n06NHavXu3bDabzp49q8WLF2vcuHEaMWKE2TUCABC0PLp71vjx45Wdna2uXbvqypUr6tSpk+x2u8aNG6eRI0eaXSMAAEHL49tcvvrqq5o4caIOHTqkgoICNWnSRL/4xS/MrA0AgKDnVlAPHTr0jtZbsGCBR8UAAICi3ArqRYsWKTY2Vi1btuTmGwAA+IBbQT18+HAtW7ZMJ06c0NChQzVw4EBVqVLFW7UBAIIIl2a55tZZ33PmzFFmZqZeeOEFffLJJ4qJiVH//v21fv16r4ywJ0+eLJvNVmSqWbNmiW22bNmiVq1aKSwsTPXq1dPcuXNNrwsAfI0QK1lZ7h+3L8+y2+164oknlJqaqkOHDqlp06YaMWKEYmNjdfHiRdMLbNq0qTIzM53T119/Xey66enp6tWrl+Lj45WWlqY///nPGjVqlFJSUkyvCwAAX/D4rG9JzlGuYRgqKCgwq6YiQkNDbzuKLjR37lzVrl1bM2bMkCQ1btxYe/bs0RtvvKHHH3/cK/UBAKyjzoQ1+u6vvf1dhqncHlHn5uZq6dKl6t69uxo2bKivv/5as2bNUkZGhlcuzzp27JiioqJUt25d/fa3v9WJEyeKXXfnzp1KSEgosqxHjx7as2eP8vPzTa8NALyhLB/GhfvcGlGPGDFCy5YtU+3atfX0009r2bJlqlq1qrdqU9u2bfX++++rQYMG+v777/XKK6+oQ4cOOnjwoMvnzcrKUo0aNYosq1Gjhq5evapz584pMjLS5fPk5uY67wAmXb+nKAAAVuBWUBceWq5bt662bNmiLVu2uFxvxYoVphTXs2dP57+bNWum9u3bq379+vrHP/6hxMREl21sNluR+cKT3G5efqPk5GRNmTLFhIoBAIEiUA6TuxXUgwcPLjHwvK1SpUpq1qyZjh075vLxmjVrKisrq8iyH374QaGhoSWO/JOSkooEv8PhUExMjDlFAwBQCm7/4Ik/5ebm6vDhw4qPj3f5ePv27fXJJ58UWbZhwwa1bt26yH2zb2a322W3202tFQBwZwJlZOsvHt09y1fGjRunLVu2KD09Xbt371a/fv3kcDg0ZMgQSddHwoMHD3auP3z4cJ08eVKJiYk6fPiwFixYoPnz52vcuHH+2gUAAEqlVJdnedvp06f1xBNP6Ny5c6pWrZratWunXbt2KTY2VpKUmZmpjIwM5/p169bV2rVrNXbsWM2ePVtRUVGaOXMml2YBAAKWpYN62bJlJT7u6lB8586dtW/fPi9VBADBxeqHpa1enxksfegbAIBgR1ADAGBhBDUAwPKC+dfaCGoAgN8EcwDfKYIaAAALI6gBoIxgdFo2EdQAEOQIeGsjqAEAsDCCGgBQIl+MuBnVF4+gBgCLI8SCG0ENAPAp/uPhHoIaAAALI6gBIMDdPEJlxFq2ENQAgNsi/P2HoAYAwMIIalgO/3MHgJ8R1ABwA2/8R5H/fKI0CGoA8BN/Bjj/eQgcBDWAgEXYeKaw30rqP/rWOghqBAU+dIDgUdbe7wQ1AAAWZumgTk5O1gMPPKDKlSurevXqeuSRR3TkyJES22zevFk2m+2W6ZtvvvFR1QBwK6uO8qxaF35m6aDesmWLnn/+ee3atUupqam6evWqEhISdOnSpdu2PXLkiDIzM51TXFycDyqGL/EBgxvxeoA7Aun1EurvAkqybt26IvMLFy5U9erVtXfvXnXq1KnEttWrV9fdd9/txergT4H0JgNuVmfCGn33197FPgbcyNIj6ptlZ2dLkqpUqXLbdVu2bKnIyEg99NBD2rRpk7dLg4/wIYZCpXkt8DpCIAmYoDYMQ4mJifqf//kf3XvvvcWuFxkZqXnz5iklJUUrVqxQw4YN9dBDD2nr1q3FtsnNzZXD4SgyAbCm24WsGSFMkFsDf4frLH3o+0YjR47UV199pe3bt5e4XsOGDdWwYUPnfPv27XXq1Cm98cYbxR4uT05O1pQpU0ytF4GjpMOQgD/x2oQUICPqP/zhD1q9erU2bdqk6Ohot9u3a9dOx44dK/bxpKQkZWdnO6dTp06VplwAKBMC+edUy9Jo3NJBbRiGRo4cqRUrVuizzz5T3bp1PdpOWlqaIiMji33cbrcrPDy8yATA/8rafZYDvX4rCaa+tHRQP//88/rggw+0ZMkSVa5cWVlZWcrKytLly5ed6yQlJWnw4MHO+RkzZmjVqlU6duyYDh48qKSkJKWkpGjkyJH+2IWgEUxvGpQdZfl1W5b3LdhYOqjffvttZWdnq0uXLoqMjHROy5cvd66TmZmpjIwM53xeXp7GjRun++67T/Hx8dq+fbvWrFmjxx57zB+7AB8Jpg+lYNrX4tAHt/JFn9Dv/mHpoDYMw+X01FNPOddZtGiRNm/e7JwfP368jh8/rsuXL+vHH3/Utm3b1KtXL98XD7/w9IOEDyAEi0B5rbuqM1jf35YOaqCsCPQPCnimzoQ1lvrbW6kW3DmCGoDlETDXmTnKROAgqBHQAvFDil/UgjdZ8TXiz5qs2B/uIqhhqrLwpvAW+gaAJwhqlBoB5Hv0uXV58rcJxL9nINYcqAhqwIf4cLOO233fW9y/EdgC8W9JUCPgBOIbDb7n7uukLP60pTvPVbgu7y/rIajhdWXxA9DXyvK+4WeB8ncOlDrLCoIaluGL2xd6E7dXNBd9UTL652dlvS8IapiGQ2cIdrwHvCPY+5OgBgJYsH+A3Y4vTwgL5r9FoOx7oNR5M4IauEmgvplxZ3+7snbrzGATjGfjE9TwGqv/3GGg3W2opG1ZqV8R+Hg9WQtBDY9Z5c1stR+Y8FU432l7q/ydPBXo9QOlRVDDssz+gPbGB/7NQRiMh+U85Y/+Ke45PbneONB4q+7bnUDHCXalR1CjVO70kqpAeZMGSp1lDf2OG/F6KIqghqX4+g1amhvR82FSspuPLnhr1Gr1cyGCCf3uHQQ1PGK174VLek4+PPzHk7OwywpvH2oORIFcuz8R1PA5V4fDg/GSGTNOFCtuO3f6H5Rg6Gez0FfXmdUP9OedI6gRdMw4ochsNwarLw7HuzoJzsyjD56cu1Ca5y6Lo9dgCEQr12YlBDXggpknwfFhdOes2Feu/jNhxTrLKvo6QIJ6zpw5qlu3rsLCwtSqVStt27atxPW3bNmiVq1aKSwsTPXq1dPcuXN9VCmswsyA9dZlXWas4+5zujPiNvN5vbFdKwmUkyARmCwf1MuXL9eYMWM0ceJEpaWlKT4+Xj179lRGRobL9dPT09WrVy/Fx8crLS1Nf/7znzVq1CilpKT4uHLcqTs9TOqL5/J2e29vz8zn8eRMbasGiFXrAu6E5YN6+vTpeuaZZzRs2DA1btxYM2bMUExMjN5++22X68+dO1e1a9fWjBkz1LhxYw0bNkxDhw7VG2+84ePKYaZg+EGKQGblUbO367Haf/78zRevhWDr81B/F1CSvLw87d27VxMmTCiyPCEhQZ9//rnLNjt37lRCQkKRZT169ND8+fOVn5+vcuXK3dImNzdXubm5zvns7GxJksPhKO0ulFkFuT+V+LjD4ShxndpjP3JrPU/cbtvubku6vt+uarr5udyp21WdNy5ztw9ut9+3q9XV4wem9Ch2e/dOWu/V+u60na8V9ounNd3c78X9nUv6+9/pa+NO+86s15rD4XD7dWGGkvq0pFrNUrgtwzBM22bhBi3rzJkzhiRjx44dRZa/+uqrRoMGDVy2iYuLM1599dUiy3bs2GFIMs6ePeuyzaRJkwxJTExMTExMpZ6+/fZbc0Lw/1h6RF3IZrMVmTcM45Zlt1vf1fJCSUlJSkxMdM5fuHBBsbGxysjIUEREhKdlBy2Hw6GYmBidOnVK4eHh/i4n4NB/nqPvSof+K53s7GzVrl1bVapUMXW7lg7qX/7yl7rrrruUlZVVZPkPP/ygGjVquGxTs2ZNl+uHhoaqatWqLtvY7XbZ7fZblkdERPBiLYXw8HD6rxToP8/Rd6VD/5VOSIi5p39Z+mSy8uXLq1WrVkpNTS2yPDU1VR06dHDZpn379resv2HDBrVu3drl99MAAFiZpYNakhITE/Xee+9pwYIFOnz4sMaOHauMjAwNHz5c0vXD1oMHD3auP3z4cJ08eVKJiYk6fPiwFixYoPnz52vcuHH+2gUAADxm6UPfkjRgwACdP39eL7/8sjIzM3Xvvfdq7dq1io2NlSRlZmYWuaa6bt26Wrt2rcaOHavZs2crKipKM2fO1OOPP37Hz2m32zVp0iSXh8Nxe/Rf6dB/nqPvSof+Kx1v9Z/NMMw+jxwAAJjF8oe+AQAIZgQ1AAAWRlADAGBhBDUAABYWtEHNrTNLx53+W7Fihbp3765q1aopPDxc7du31/r1vv8dYCtx9/VXaMeOHQoNDVWLFi28W6CFudt3ubm5mjhxomJjY2W321W/fn0tWLDAR9Vaj7v9t3jxYjVv3lwVK1ZUZGSknn76aZ0/f95H1VrH1q1b1adPH0VFRclms2nVqlW3bWNabpj6g6QBYtmyZUa5cuWMd9991zh06JAxevRoo1KlSsbJkyddrn/ixAmjYsWKxujRo41Dhw4Z7777rlGuXDnj448/9nHl1uBu/40ePdqYNm2a8cUXXxhHjx41kpKSjHLlyhn79u3zceXW4G7/Fbpw4YJRr149IyEhwWjevLlvirUYT/qub9++Rtu2bY3U1FQjPT3d2L179y33DwgW7vbftm3bjJCQEOPNN980Tpw4YWzbts1o2rSp8cgjj/i4cv9bu3atMXHiRCMlJcWQZKxcubLE9c3MjaAM6jZt2hjDhw8vsqxRo0bGhAkTXK4/fvx4o1GjRkWWPffcc0a7du28VqOVudt/rjRp0sSYMmWK2aUFBE/7b8CAAcaLL75oTJo0KWiD2t2++/TTT42IiAjj/PnzvijP8tztv9dff92oV69ekWUzZ840oqOjvVZjILiToDYzN4Lu0HfhrTNvvhWmJ7fO3LNnj/Lz871WqxV50n83KygoUE5Ojuk/XB8IPO2/hQsX6ttvv9WkSZO8XaJledJ3q1evVuvWrfXaa6+pVq1aatCggcaNG6fLly/7omRL8aT/OnTooNOnT2vt2rUyDEPff/+9Pv74Y/Xu3dsXJQc0M3PD8r9MZrZz587p2rVrt9zUo0aNGrfczKNQVlaWy/WvXr2qc+fOKTIy0mv1Wo0n/Xezv/3tb7p06ZL69+/vjRItzZP+O3bsmCZMmKBt27YpNDTo3rJOnvTdiRMntH37doWFhWnlypU6d+6cRowYoR9//DHovqf2pP86dOigxYsXa8CAAbpy5YquXr2qvn376q233vJFyQHNzNwIuhF1IW/fOrOsc7f/Ci1dulSTJ0/W8uXLVb16dW+VZ3l32n/Xrl3Tk08+qSlTpqhBgwa+Ks/S3HntFRQUyGazafHixWrTpo169eql6dOna9GiRUE5qpbc679Dhw5p1KhR+stf/qK9e/dq3bp1Sk9Pd95rASUzKzeC7r/nvrp1ZlnlSf8VWr58uZ555hl99NFH6tatmzfLtCx3+y8nJ0d79uxRWlqaRo4cKel6+BiGodDQUG3YsEEPPvigT2r3N09ee5GRkapVq1aR+8o3btxYhmHo9OnTiouL82rNVuJJ/yUnJ6tjx47605/+JEm67777VKlSJcXHx+uVV14JqqOJ7jIzN4JuRM2tM0vHk/6Tro+kn3rqKS1ZsiSov99yt//Cw8P19ddfa//+/c5p+PDhatiwofbv36+2bdv6qnS/8+S117FjR509e1YXL150Ljt69KhCQkIUHR3t1XqtxpP+++mnn265t/Jdd90l6efRIVwzNTfcPv2sDCi8RGH+/PnGoUOHjDFjxhiVKlUyvvvuO8MwDGPChAnGoEGDnOsXnmY/duxY49ChQ8b8+fO5PMuN/luyZIkRGhpqzJ4928jMzHROFy5c8Ncu+JW7/XezYD7r292+y8nJMaKjo41+/foZBw8eNLZs2WLExcUZw4YN89cu+JW7/bdw4UIjNDTUmDNnjvHtt98a27dvN1q3bm20adPGX7vgNzk5OUZaWpqRlpZmSDKmT59upKWlOS9t82ZuBGVQG4ZhzJ4924iNjTXKly9v3H///caWLVucjw0ZMsTo3LlzkfU3b95stGzZ0ihfvrxRp04d4+233/ZxxdbiTv917tzZkHTLNGTIEN8XbhHuvv5uFMxBbRju993hw4eNbt26GRUqVDCio6ONxMRE46effvJx1dbhbv/NnDnTaNKkiVGhQgUjMjLS+N3vfmecPn3ax1X736ZNm0r8HPNmbnCbSwAALCzovqMGACCQENQAAFgYQQ0AgIUR1AAAWBhBDQCAhRHUAABYGEENAICFEdQAAFgYQQ0AgIUR1AAAWBhBDeC2li5dqrCwMJ05c8a5bNiwYbrvvvuUnZ3tx8qAso/f+gZwW4ZhqEWLFoqPj9esWbM0ZcoUvffee9q1a5dq1arl7/KAMi3U3wUAsD6bzaZXX31V/fr1U1RUlN58801t27aNkAZ8gBE1gDt2//336+DBg9qwYYM6d+7s73KAoMB31ADuyPr16/XNN9/o2rVrqlGjhr/LAYIGI2oAt7Vv3z516dJFs2fP1rJly1SxYkV99NFH/i4LCAp8Rw2gRN9995169+6tCRMmaNCgQWrSpIkeeOAB7d27V61atfJ3eUCZx4gaQLF+/PFHdezYUZ06ddI777zjXP7www8rNzdX69at82N1QHAgqAEAsDBOJgMAwMIIagAALIygBgDAwghqAAAsjKAGAMDCCGoAACyMoAYAwMIIagAALIygBgDAwghqAAAsjKAGAMDCCGoAACyMoAYAwMIIagAALIygBgDAwghqAAAsLNTfBVhRQUGBzp49q8qVK8tms/m7HABAADAMQzk5OYqKilJIiHnjYILahbNnzyomJsbfZQAAAtCpU6cUHR1t2vYIahcqV64s6Xpnh4eH+7kawPfOnj1bqvZRUVEmVQIEDofDoZiYGGeGmIWgdqHwcHd4eDhBjaCUk5NTqva8bxDMzP7KlJPJAACwMIIaAAALI6gBALAwghoAAAsjqAEAsDC/BvXWrVvVp08fRUVFyWazadWqVc7H8vPz9cILL6hZs2aqVKmSoqKiNHjw4NteNrJo0SLZbLZbpitXrnh5bwAAMJ9fg/rSpUtq3ry5Zs2adctjP/30k/bt26eXXnpJ+/bt04oVK3T06FH17dv3ttsNDw9XZmZmkSksLMwbuwAAgFf59Trqnj17qmfPni4fi4iIUGpqapFlb731ltq0aaOMjAzVrl272O3abDbVrFnT1FoBAPCHgPqOOjs7WzabTXfffXeJ6128eFGxsbGKjo7Wr3/9a6WlpfmmQAAATBYwQX3lyhVNmDBBTz75ZIm/etSoUSMtWrRIq1ev1tKlSxUWFqaOHTvq2LFjxbbJzc2Vw+EoMgEAYAUBEdT5+fn67W9/q4KCAs2ZM6fEddu1a6eBAweqefPmio+P14cffqgGDRrorbfeKrZNcnKyIiIinBM35AAAWIXlgzo/P1/9+/dXenq6UlNT3f4N4ZCQED3wwAMljqiTkpKUnZ3tnE6dOlXasgEAMIWlb8pRGNLHjh3Tpk2bVLVqVbe3YRiG9u/fr2bNmhW7jt1ul91uL02pAAB4hV+D+uLFizp+/LhzPj09Xfv371eVKlUUFRWlfv36ad++ffr3v/+ta9euKSsrS5JUpUoVlS9fXpI0ePBg1apVS8nJyZKkKVOmqF27doqLi5PD4dDMmTO1f/9+zZ492/c7CABAKfk1qPfs2aOuXbs65xMTEyVJQ4YM0eTJk7V69WpJUosWLYq027Rpk7p06SJJysjIUEjIz0fwL1y4oGeffVZZWVmKiIhQy5YttXXrVrVp08a7OwMAgBfYDMMw/F2E1TgcDkVERCg7O5v76iIonTlzplTta9WqZVIlQODwVnZY/mQyAACCGUENAICFEdQAAFgYQQ0AgIUR1AAAWBhBDQCAhRHUAABYGEENAICFEdQAAFgYQQ0AgIUR1AAAWBhBDQCAhRHUAABYGEENAICFEdQAAFgYQQ0AgIUR1AAAWBhBDQCAhRHUAABYGEENAICFEdQAAFgYQQ0AgIUR1AAAWBhBDQCAhfk1qLdu3ao+ffooKipKNptNq1atKvK4YRiaPHmyoqKiVKFCBXXp0kUHDx687XZTUlLUpEkT2e12NWnSRCtXrvTSHgAA4F1+DepLly6pefPmmjVrlsvHX3vtNU2fPl2zZs3Sl19+qZo1a6p79+7Kyckpdps7d+7UgAEDNGjQIP3nP//RoEGD1L9/f+3evdtbuwEAgNfYDMMw/F2EJNlsNq1cuVKPPPKIpOuj6aioKI0ZM0YvvPCCJCk3N1c1atTQtGnT9Nxzz7nczoABA+RwOPTpp586l/3qV7/SPffco6VLl95RLQ6HQxEREcrOzlZ4eHjpdgwIQGfOnClV+1q1aplUCRA4vJUdlv2OOj09XVlZWUpISHAus9vt6ty5sz7//PNi2+3cubNIG0nq0aNHiW1yc3PlcDiKTAAAWIFlgzorK0uSVKNGjSLLa9So4XysuHbutklOTlZERIRziomJKUXlAACYx7JBXchmsxWZNwzjlmWlbZOUlKTs7GzndOrUKc8LBgDARKH+LqA4NWvWlHR9hBwZGelc/sMPP9wyYr653c2j59u1sdvtstvtpawYAADzWXZEXbduXdWsWVOpqanOZXl5edqyZYs6dOhQbLv27dsXaSNJGzZsKLENAABW5dcR9cWLF3X8+HHnfHp6uvbv368qVaqodu3aGjNmjKZOnaq4uDjFxcVp6tSpqlixop588klnm8GDB6tWrVpKTk6WJI0ePVqdOnXStGnT9PDDD+tf//qXNm7cqO3bt/t8/wAAKC2/BvWePXvUtWtX53xiYqIkaciQIVq0aJHGjx+vy5cva8SIEfrvf/+rtm3basOGDapcubKzTUZGhkJCfj4w0KFDBy1btkwvvviiXnrpJdWvX1/Lly9X27ZtfbdjAACYxDLXUVsJ11Ej2HEdNeC+oLuOGgAAENQAAFgaQQ0AgIUR1AAAWBhBDQCAhRHUAABYGEENAICFEdQAAFgYQQ0AgIUR1AAAWBhBDQCAhRHUAABYWKmC+vjx41q/fr0uX74sSeL+HgAAmMujoD5//ry6deumBg0aqFevXsrMzJQkDRs2TH/84x9NLRAAgGDmUVCPHTtWoaGhysjIUMWKFZ3LBwwYoHXr1plWHAAAwS7Uk0YbNmzQ+vXrFR0dXWR5XFycTp48aUphAADAwxH1pUuXioykC507d052u73URQEAgOs8CupOnTrp/fffd87bbDYVFBTo9ddfV9euXU0rDgCAYOfRoe/XX39dXbp00Z49e5SXl6fx48fr4MGD+vHHH7Vjxw6zawQAIGh5NKJu0qSJvvrqK7Vp00bdu3fXpUuX9NhjjyktLU3169c3u0YAAIKW2yPq/Px8JSQk6J133tGUKVO8URMAAPg/bo+oy5UrpwMHDshms3mjHgAAcAOPDn0PHjxY8+fPN7sWAABwE49OJsvLy9N7772n1NRUtW7dWpUqVSry+PTp000pTpLq1Knj8trsESNGaPbs2bcs37x5s8szzw8fPqxGjRqZVhcAAL7gUVAfOHBA999/vyTp6NGjRR4z+5D4l19+qWvXrhV57u7du+s3v/lNie2OHDmi8PBw53y1atVMrQsAELjqTFij7/7a299l3BGPgnrTpk1m11GsmwP2r3/9q+rXr6/OnTuX2K569eq6++67vVgZAADeF1C3uczLy9MHH3ygoUOH3nbk3rJlS0VGRuqhhx7y6X8sAAAwk0cj6q5du5YYlJ999pnHBZVk1apVunDhgp566qli14mMjNS8efPUqlUr5ebm6p///Kceeughbd68WZ06dXLZJjc3V7m5uc55h8NhdukAAHjEo6Bu0aJFkfn8/Hzt379fBw4c0JAhQ8yoy6X58+erZ8+eioqKKnadhg0bqmHDhs759u3b69SpU3rjjTeKDerk5GSuCQcAWJJHQf33v//d5fLJkyfr4sWLpSqoOCdPntTGjRu1YsUKt9u2a9dOH3zwQbGPJyUlKTEx0TnvcDgUExPjUZ0AAJjJ1O+oBw4cqAULFpi5SaeFCxeqevXq6t3b/bP00tLSFBkZWezjdrtd4eHhRSYAAKzAoxF1cXbu3KmwsDAzNylJKigo0MKFCzVkyBCFhhYtOSkpSWfOnHHezWvGjBmqU6eOmjZt6jz5LCUlRSkpKabXBQCAt3kU1I899liRecMwlJmZqT179uill14ypbAbbdy4URkZGRo6dOgtj2VmZiojI8M5n5eXp3HjxunMmTOqUKGCmjZtqjVr1qhXr16m1wUAgLfZDMMw3G309NNPF5kPCQlRtWrV9OCDDyohIcG04vzF4XAoIiJC2dnZHAZHUDpz5kyp2teqVcukSgDv8MYPnngrOzwaUS9cuNC0AgAAQPE8Opns1KlTOn36tHP+iy++0JgxYzRv3jzTCgMAAB4G9ZNPPun8ta+srCx169ZNX3zxhf785z/r5ZdfNrVAAACCmUdBfeDAAbVp00aS9OGHH6pZs2b6/PPPtWTJEi1atMjM+gAACGoeBXV+fr7sdruk62dk9+3bV5LUqFEjZWZmmlcdAABBzqOgbtq0qebOnatt27YpNTVVv/rVryRJZ8+eVdWqVU0tEACAYOZRUE+bNk3vvPOOunTpoieeeELNmzeXJK1evdp5SBwAAJSeR5dndenSRefOnZPD4dA999zjXP7ss8+qYsWKphUHAECw8/gnRO+6664iIS1JderUKW09AADgBh4H9ccff6wPP/xQGRkZysvLK/LYvn37Sl0YAADw8DvqmTNn6umnn1b16tWVlpamNm3aqGrVqjpx4oR69uxpdo0AAAQtj4J6zpw5mjdvnmbNmqXy5ctr/PjxSk1N1ahRo5SdnW12jQAABC2PgjojI0MdOnSQJFWoUEE5OTmSpEGDBmnp0qXmVQcAQJDzKKhr1qyp8+fPS5JiY2O1a9cuSVJ6ero8uBkXAAAohkdB/eCDD+qTTz6RJD3zzDMaO3asunfvrgEDBujRRx81tUAAAIKZR2d9z5s3TwUFBZKk4cOHq0qVKtq+fbv69Omj4cOHm1ogAADBzKOgDgkJUUjIz4Px/v37q3///qYVBQAArvPo0Lckbdu2TQMHDlT79u115swZSdI///lPbd++3bTiAAAIdh4FdUpKinr06KEKFSooLS1Nubm5kqScnBxNnTrV1AIBAAhmHgX1K6+8orlz5+rdd99VuXLlnMs7dOjAr5IBAGAij4L6yJEj6tSp0y3Lw8PDdeHChdLWBAAA/o9HQR0ZGanjx4/fsnz79u2qV69eqYsCAADXeRTUzz33nEaPHq3du3fLZrPp7NmzWrx4scaNG6cRI0aYXSMAAEHLo6AeP368HnnkEXXt2lUXL15Up06dNGzYMD333HMaOXKkacVNnjxZNputyFSzZs0S22zZskWtWrVSWFiY6tWrp7lz55pWDwAAvubxbS5fffVVTZw4UYcOHVJBQYGaNGmiX/ziF2bWJklq2rSpNm7c6Jy/6667il03PT1dvXr10u9//3t98MEH2rFjh0aMGKFq1arp8ccfN702AAC8za2gHjp06B2tt2DBAo+KcSU0NPS2o+hCc+fOVe3atTVjxgxJUuPGjbVnzx698cYbBDUAICC5FdSLFi1SbGysWrZs6bObbxw7dkxRUVGy2+1q27atpk6dWuwJazt37lRCQkKRZT169ND8+fOVn59f5FIyAAACgVtBPXz4cC1btkwnTpzQ0KFDNXDgQFWpUsVbtalt27Z6//331aBBA33//fd65ZVX1KFDBx08eFBVq1a9Zf2srCzVqFGjyLIaNWro6tWrOnfunCIjI10+T25urvNHWyTJ4XCYuyMAAHjIrZPJ5syZo8zMTL3wwgv65JNPFBMTo/79+2v9+vVeGWH37NlTjz/+uJo1a6Zu3bppzZo1kqR//OMfxbax2WxF5gvrunn5jZKTkxUREeGcYmJiTKgeAIDSc/usb7vdrieeeEKpqak6dOiQmjZtqhEjRig2NlYXL170Ro1OlSpVUrNmzXTs2DGXj9esWVNZWVlFlv3www8KDQ11OQIvlJSUpOzsbOd06tQpU+sGAMBTHp/1Lcl5yZRhGM7bXnpTbm6uDh8+rPj4eJePt2/f3nmf7EIbNmxQ69atS/x+2m63y263m1orAABmcHtEnZubq6VLl6p79+5q2LChvv76a82aNUsZGRmmX541btw4bdmyRenp6dq9e7f69esnh8OhIUOGSLo+Eh48eLBz/eHDh+vkyZNKTEzU4cOHtWDBAs2fP1/jxo0ztS4AAHzFrRH1iBEjtGzZMtWuXVtPP/20li1bVuIh5dI6ffq0nnjiCZ07d07VqlVTu3bttGvXLsXGxkqSMjMzlZGR4Vy/bt26Wrt2rcaOHavZs2crKipKM2fO5NIsAEDAshlunAUWEhKi2rVrq2XLliWenLVixQpTivMXh8OhiIgIZWdnKzw83N/lAD5XeI95T9WqVcukSgD31JmwRt/9tbdp67nDW9nh1oh68ODBJQY0AAAwl9s/eAIAAHzHo5tyAAAA3yCoAQCwMIIaAAALI6gBALAwghoAAAsjqAEAAa/OhDX+LsFrCGoAACyMoAYABJySRtBlbXRNUAMAYGEENQAAFkZQo1TK2iEmALAaghoAELCCYbBAUAMAyrRAD3OCGgAACyOoAQCWF+ij4tIgqAEAsDCCGgAACyOoAQABIVgPfxPUAADLKAzjYA1lVwhqAIAlEM6uEdQoNd5cAOA9BDUAwJIYBFxn6aBOTk7WAw88oMqVK6t69ep65JFHdOTIkRLbbN68WTab7Zbpm2++8VHVAAB/K0shb+mg3rJli55//nnt2rVLqampunr1qhISEnTp0qXbtj1y5IgyMzOdU1xcnA8qDl5l6U0BwLtu/LyoM2GNc4Jrof4uoCTr1q0rMr9w4UJVr15de/fuVadOnUpsW716dd19991erA4A4C4C2X2WHlHfLDs7W5JUpUqV267bsmVLRUZG6qGHHtKmTZtKXDc3N1cOh6PIBACAFQRMUBuGocTERP3P//yP7r333mLXi4yM1Lx585SSkqIVK1aoYcOGeuihh7R169Zi2yQnJysiIsI5xcTEeGMXAJRSMIzGzNhHq/WT1eoJNAET1CNHjtRXX32lpUuXlrhew4YN9fvf/17333+/2rdvrzlz5qh379564403im2TlJSk7Oxs53Tq1Cmzyw8KvBkBc7h6L5X0/nL1IyFmvR/N2iafD54LiKD+wx/+oNWrV2vTpk2Kjo52u327du107NixYh+32+0KDw8vMgGAr5kdZmZuj6D1H0sHtWEYGjlypFasWKHPPvtMdevW9Wg7aWlpioyMNLk6AP4UTMFh9ujY1VnXrp7LnecNhL9HoJ5dbumzvp9//nktWbJE//rXv1S5cmVlZWVJkiIiIlShQgVJ1w9bnzlzRu+//74kacaMGapTp46aNm2qvLw8ffDBB0pJSVFKSorf9iOYFL4Jvvtrbz9XgrKqzoQ1vL58LBDDrSyx9Ij67bffVnZ2trp06aLIyEjntHz5cuc6mZmZysjIcM7n5eVp3Lhxuu+++xQfH6/t27drzZo1euyxx/yxCwC8yBvfyQaKm0fHwbb/wcTSI2rDMG67zqJFi4rMjx8/XuPHj/dSRQCs4E5DidH3rcw8Oaywb/lPgndZekQN3IwPBJTkxu8grfhaKe47Un/UevNz3m7eG8+JO0NQI2BY+QMY1nenI0kzL0Eq7WuW1zokghpe5M0PGT7AUFquRrdmhLQ7o2Zex7gTBDUCFh9yMENxAWrGJUvuPKc325nNKnUEC0ufTAbczs0fGJw4hGBHiJY9jKgBALAwghpe58v/4TOaQEmKe33wuoGVEdTwCX9/EPr7+RH4Av17ZW8p6/tnBQQ1fMoq17ny4QIgUBDUKNPu9NaABHfw4PB32XEnf7Oy8HclqOFVntx9x1tvrDt9U5eFNzaAsoOghiVYNRwZfQHwN4IaluKNuyF5sh1PD6mVdJ9feAd9XPYF+9+YoIbPWOXNZmYdrk6OK+mXrm733Lf7reg73U6w8VV/0O/wB4IaQc0f9zP25nfxxQW7P9z8nxh3jjaU9j8kBCrKEoIaKEYg/FBLSf/R8OQOUd74usGdrxE4JwC4FUENBIiSQixQR553Euj+rtFTgVq3FNi1l0XclAOwCHc/HEv7YeqPw/63qwPArRhRo0ziw981f/eLv5/fE4FYM8oWghoIEgQOyqqy/tomqAEAflHWzkvwFoIasBg+pADciKCGJRFW5qI/gcAVEEE9Z84c1a1bV2FhYWrVqpW2bdtW4vpbtmxRq1atFBYWpnr16mnu3Lk+qhQAAHNZPqiXL1+uMWPGaOLEiUpLS1N8fLx69uypjIwMl+unp6erV69eio+PV1pamv785z9r1KhRSklJ8XHlQOkwCgYgBUBQT58+Xc8884yGDRumxo0ba8aMGYqJidHbb7/tcv25c+eqdu3amjFjhho3bqxhw4Zp6NCheuONN3xcORAY+A8BYG2WDuq8vDzt3btXCQkJRZYnJCTo888/d9lm586dt6zfo0cP7dmzR/n5+V6rFd5TFoOkLO4TAO+w9C+TnTt3TteuXVONGjWKLK9Ro4aysrJctsnKynK5/tWrV3Xu3DlFRkbe0iY3N1e5ubnO+ezsbEmSw+Eo7S6UeQW5P7lc7nA4in1MkmqP/ci53p1s53bbK27bN7dxZzs3trnRvZPWF1unq/mSnrO4/b/T9sVts6T17+Rvs+G5Znf8fK6U5vmLe9yTv11hu9vVVJzC11Jx27yRJ6+rG1/bxb2GXC0vfL476ZMba72Tdd1Zp7jablaav2dJ+38n67qq9ca+NVPh9gzDMHW7MizszJkzhiTj888/L7L8lVdeMRo2bOiyTVxcnDF16tQiy7Zv325IMjIzM122mTRpkiGJiYmJiYmp1NO3335rTgj+H0uPqH/5y1/qrrvuumX0/MMPP9wyai5Us2ZNl+uHhoaqatWqLtskJSUpMTHROX/hwgXFxsYqIyNDERERpdyL4ONwOBQTE6NTp04pPDzc3+UEHPrPc/Rd6dB/pZOdna3atWurSpUqpm7X0kFdvnx5tWrVSqmpqXr00Uedy1NTU/Xwww+7bNO+fXt98sknRZZt2LBBrVu3Vrly5Vy2sdvtstvttyyPiIjgxVoK4eHh9F8p0H+eo+9Kh/4rnZAQc0//svTJZJKUmJio9957TwsWLNDhw4c1duxYZWRkaPjw4ZKuj4YHDx7sXH/48OE6efKkEhMTdfjwYS1YsEDz58/XuHHj/LULAAB4zNIjakkaMGCAzp8/r5dfflmZmZm69957tXbtWsXGxkqSMjMzi1xTXbduXa1du1Zjx47V7NmzFRUVpZkzZ+rxxx/31y4AAOAxywe1JI0YMUIjRoxw+diiRYtuWda5c2ft27fP4+ez2+2aNGmSy8PhuD36r3ToP8/Rd6VD/5WOt/rPZhhmn0cOAADMYvnvqAEACGYENQAAFkZQAwBgYUEb1Nw6s3Tc6b8VK1aoe/fuqlatmsLDw9W+fXutX3/rz3AGE3dff4V27Nih0NBQtWjRwrsFWpi7fZebm6uJEycqNjZWdrtd9evX14IFC3xUrfW423+LFy9W8+bNVbFiRUVGRurpp5/W+fPnfVStdWzdulV9+vRRVFSUbDabVq1adds2puWGqb9zFiCWLVtmlCtXznj33XeNQ4cOGaNHjzYqVapknDx50uX6J06cMCpWrGiMHj3aOHTokPHuu+8a5cqVMz7++GMfV24N7vbf6NGjjWnTphlffPGFcfToUSMpKckoV66csW/fPh9Xbg3u9l+hCxcuGPXq1TMSEhKM5s2b+6ZYi/Gk7/r27Wu0bdvWSE1NNdLT043du3cbO3bs8GHV1uFu/23bts0ICQkx3nzzTePEiRPGtm3bjKZNmxqPPPKIjyv3v7Vr1xoTJ040UlJSDEnGypUrS1zfzNwIyqBu06aNMXz48CLLGjVqZEyYMMHl+uPHjzcaNWpUZNlzzz1ntGvXzms1Wpm7/edKkyZNjClTpphdWkDwtP8GDBhgvPjii8akSZOCNqjd7btPP/3UiIiIMM6fP++L8izP3f57/fXXjXr16hVZNnPmTCM6OtprNQaCOwlqM3Mj6A59c+vM0vGk/25WUFCgnJwc038PNxB42n8LFy7Ut99+q0mTJnm7RMvypO9Wr16t1q1b67XXXlOtWrXUoEEDjRs3TpcvX/ZFyZbiSf916NBBp0+f1tq1a2UYhr7//nt9/PHH6t27ty9KDmhm5kZA/OCJmXx168yyypP+u9nf/vY3Xbp0Sf379/dGiZbmSf8dO3ZMEyZM0LZt2xQaGnRvWSdP+u7EiRPavn27wsLCtHLlSp07d04jRozQjz/+GHTfU3vSfx06dNDixYs1YMAAXblyRVevXlXfvn311ltv+aLkgGZmbgTdiLqQzWYrMm8Yxi3Lbre+q+XBwt3+K7R06VJNnjxZy5cvV/Xq1b1VnuXdaf9du3ZNTz75pKZMmaIGDRr4qjxLc+e1V1BQIJvNpsWLF6tNmzbq1auXpk+frkWLFgXlqFpyr/8OHTqkUaNG6S9/+Yv27t2rdevWKT093XmvBZTMrNwIuv+e++rWmWWVJ/1XaPny5XrmmWf00UcfqVu3bt4s07Lc7b+cnBzt2bNHaWlpGjlypKTr4WMYhkJDQ7VhwwY9+OCDPqnd3zx57UVGRqpWrVpFblfbuHFjGYah06dPKy4uzqs1W4kn/ZecnKyOHTvqT3/6kyTpvvvuU6VKlRQfH69XXnklqI4musvM3Ai6EfWNt868UWpqqjp06OCyTfv27W9Z/3a3ziyrPOk/6fpI+qmnntKSJUuC+vstd/svPDxcX3/9tfbv3++chg8froYNG2r//v1q27atr0r3O09eex07dtTZs2d18eJF57KjR48qJCRE0dHRXq3Xajzpv59++umWWzbeddddkn4eHcI1U3PD7dPPyoDCSxTmz59vHDp0yBgzZoxRqVIl47vvvjMMwzAmTJhgDBo0yLl+4Wn2Y8eONQ4dOmTMnz+fy7Pc6L8lS5YYoaGhxuzZs43MzEzndOHCBX/tgl+52383C+azvt3tu5ycHCM6Otro16+fcfDgQWPLli1GXFycMWzYMH/tgl+5238LFy40QkNDjTlz5hjffvutsX37dqN169ZGmzZt/LULfpOTk2OkpaUZaWlphiRj+vTpRlpamvPSNm/mRlAGtWEYxuzZs43Y2FijfPnyxv33329s2bLF+diQIUOMzp07F1l/8+bNRsuWLY3y5csbderUMd5++20fV2wt7vRf586dDUm3TEOGDPF94Rbh7uvvRsEc1Ibhft8dPnzY6Natm1GhQgUjOjraSExMNH766ScfV20d7vbfzJkzjSZNmhgVKlQwIiMjjd/97nfG6dOnfVy1/23atKnEzzFv5gZ3zwIAwMKC7jtqAAACCUENAICFEdQAAFgYQQ0AgIUR1AAAWBhBDQCAhRHUAABYGEENAICFEdQAAFgYQQ0AgIUR1AAAWBhBDeC2li5dqrCwMJ05c8a5bNiwYbrvvvuUnZ3tx8qAso+bcgC4LcMw1KJFC8XHx2vWrFmaMmWK3nvvPe3atUu1atXyd3lAmRbq7wIAWJ/NZtOrr76qfv36KSoqSm+++aa2bdtGSAM+wIgawB27//77dfDgQW3YsEGdO3f2dzlAUOA7agB3ZP369frmm2907do11ahRw9/lAEGDETWA29q3b5+6dOmi2bNna9myZapYsaI++ugjf5cFBAW+owZQou+++069e/fWhAkTNGjQIDVp0kQPPPCA9u7dq1atWvm7PKDMY0QNoFg//vijOnbsqE6dOumdd95xLn/44YeVm5urdevW+bE6IDgQ1AAAWBgnkwEAYGEENQAAFkZQAwBgYQQ1AAAWRlADAGBhBDUAABZGUAMAYGEENQAAFkZQAwBgYQQ1AAAWRlADAGBhBDUAABb2/wFoR07K+howCAAAAABJRU5ErkJggg==",
      "text/plain": [
       "Figure(PyObject <Figure size 500x500 with 2 Axes>)"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "figure(figsize=(5,5))\n",
    "subplot(211)\n",
    "bar((1:2:2N)/2N,μ,width=1/N)\n",
    "ylim(0,1.2maximum(μ)); xlim(0,1)\n",
    "xlabel(\"\\$x\\$\"); ylabel(\"Measure\");\n",
    "subplot(212)\n",
    "bar((1:2:2N)/2N,μ_horseshoe,width=1/N)\n",
    "ymax = 1.2maximum(μ_horseshoe)\n",
    "fill_between([0.48,0.52],[0,0],[ymax,ymax],fc=\"lightgrey\",alpha=0.6)\n",
    "ylim(0,ymax); xlim(0,1)\n",
    "xlabel(\"\\$x\\$\"); ylabel(\"Measure\");\n",
    "tight_layout()\n",
    "savefig(\"../figures/Logistic\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "id": "7fd9ced0",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "d_H = 0.9432011781501228\n"
     ]
    }
   ],
   "source": [
    "println(\"d_H = \",horseshoedim)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "d5e5ddd1",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "@webio": {
   "lastCommId": null,
   "lastKernelId": null
  },
  "kernelspec": {
   "display_name": "Julia 1.8.5",
   "language": "julia",
   "name": "julia-1.8"
  },
  "language_info": {
   "file_extension": ".jl",
   "mimetype": "application/julia",
   "name": "julia",
   "version": "1.8.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

